Reconstructing the Milky Way chemical map with Galactic Chemical Evolution tool OMEGA+ from SDSS-MWM

We obtain two-infall galactic chemical evolution (GCE) models simulating the chemical evolution of the Milky Way as constrained by a golden sample of $394,000$ stellar abundances of the Milky Way Mapper survey from the 19th data release of SDSS-V. The separation between the chemical thin and thick disks is defined using [Mg/M]. We use the chemical evolution environment $\texttt{OMEGA+}$, combined with Levenberg-Marquardt and bootstrapping. We simulate the entire Galactic disk and six galactocentric regions for a more detailed analysis of the formation of the inner, middle, and outer Galaxy. We investigate the evolution of $\alpha$, odd-Z, and iron-peak elements: 15 species altogether. The chemical thin and thick disks are separated by Mg observations, which the other $\alpha$-elements show similar trends with, while odd-Z species demonstrate different patterns as functions of metallicity. In the inward Galactic disk regions the locus of the low-Mg sequence is gradually shifted toward higher metallicity, while the high-Mg phase is less populated. The best-fit GCE models show a well-defined peak in the rate of the infalling matter as a function of the Galactic age, confirming a merger event about $10$ Gyr ago. We show that the timescale of gas accretion, the time of the second infall as well as the ratio between the surface mass densities associated to the second infall and the formation event vary with the distance from the Galactic center. The disk is assembled within a timescale of $(0.32\pm0.02)~$Gyr during a primary formation phase, then a $(0.55\pm0.06)~$Gyr-timescale, increasing accretion rate was followed by a relaxation that lasted $(2.86\pm0.70)~$Gyr, with a second peak of the infall rate at $(4.13\pm0.19)~$Gyr. Our best Galaxy evolution models are consistent with an inside-out formation scenario of the Milky Way disk, in agreement with recent chemo-dynamical simulations.

==> figs/present_values-colored.py <==
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd
from JINAPyCEE import omega_plus
# import JINAPyCEE.omega_plus as omega_plus
from NuPyCEE import omega
import datetime
# from matplotlib import gridspec
alfa = 2.3
tmax2 = 4030209171
# --- input parameters --- #######################################################################################
elems = ['[Mg/Fe]', '[O/Fe]', '[Si/Fe]', '[S/Fe]', '[Ca/Fe]', '[Ti/Fe]', '[Na/Fe]', '[Al/Fe]', '[K/Fe]', '[V/Fe]', '[Cr/Fe]', '[Mn/Fe]', '[Co/Fe]', '[Ni/Fe]']    # spectroscopic notations to plot
limit_obs = True    # False if the whole model and observation is visible on each subplot; otherwise, not exceeding observations
###############################################################################
# reading in the dataframe of the observations
# df_apo = pd.read_csv('./data/mwmdata-Hcut.csv')
##################################################################################################################
#%%
t = 'agb_and_massive_stars_nugrid_FRUITY'
params0 = {'twoinfall': True,
           'SF_law': True,  
           'iniZ': 0.0001,
           'ns_merger_on': True,
           'mass_loading': 1, 
           'twoinfall_sigmas': [160, 7.61], 
           'nb_1a_per_m': 2.3e-3,
           'sn1a_rate': 'exp',
           'exp_dtd': 2e9,
           #'outflow_rate': 0.1,
           'dt_split_info': [[50e6, 90],[14e9, 100e6]]  #faster modification: [[100e7, 40],[13e9, 70e6]]    #original: [[100e6, 40],[13e9, 50e6]]   #MODIFIED VERSION: [[relevant until this age, number of logarithmic steps], [final age, dstep]]
           , 'sn1a_table': './yield_tables/sn1a_i99_CDD1.txt'
           , 'table': 'yield_tables/'+t+'.txt'
           , 'pop3_table': 'yield_tables/popIII_heger10.txt'
           }
params2 = {'sfe': 0.022, 
           'transitionmass': 9, 
           'tauup': [.05e9, .55e9],
           'exp_infall': [[-1, 0.1e9, .32e9], [-1, tmax2, 2.86e9]],
           'imf_yields_range': [0.08, 140],
           'imf_yields_range_pop3': [10, 30],
           'imf_type': 'alphaimf',
           'alphaimf': alfa}

###############################################################################
small_timesteps = False
small_timesteps_params = {'special_timesteps': 100, 'dt': 100e6}
current_time = datetime.datetime.now()
timestamp = '{}-{}-{}-{}-{}'.format(current_time.month, current_time.day, current_time.hour, current_time.minute, current_time.second)
###############################################################################
### yield modification ###
feharr = np.array([-2, -1.146, -0.368, 0, 0.155])
om_mock = omega.omega()
Zlist = om_mock.Z_table
Marr, Zarr = np.array(om_mock.M_table), np.array(Zlist)
Mlist = Marr[np.where(Marr>0)[0]]
# Zarr = Zarr[np.where(Zarr>0.0001)[0]]
elem_iso = {'Mg': ['Mg-24', 'Mg-25', 'Mg-26']
            , 'O': ['O-16', 'O-17', 'O-18']
            #, 'C': ['C-12', 'C-13'], 
            , 'Si': ['Si-28', 'Si-29', 'Si-30']
            , 'S': ['S-32', 'S-33', 'S-34', 'S-36']
            , 'Ca': ['Ca-40', 'Ca-42', 'Ca-43', 'Ca-44', 'Ca-46', 'Ca-48']
            , 'Ti': ['Ti-46', 'Ti-47', 'Ti-48', 'Ti-49', 'Ti-50']
            , 'Na': ['Na-23']
            , 'Al': ['Al-27']
            , 'K': ['K-39', 'K-40', 'K-41']
            , 'V': ['V-50', 'V-51']
            , 'Cr': ['Cr-50', 'Cr-52', 'Cr-53', 'Cr-54']
            , 'Mn': ['Mn-55']
            , 'Co': ['Co-59']
            , 'Ni': ['Ni-58', 'Ni-60', 'Ni-61', 'Ni-62', 'Ni-64']
            }
iso_list = []
multipl_list = []
###############################################################################
# yds = np.linspace(m_min_mg, m_max_mg, 20)
yds = np.ones(len(elem_iso))
yds[0] = 3.95          #Mg
yds[1] = 3.1          #O
yds[2] = 1.0          #Si
yds[3] = 0.9          #S
yds[4] = 1.5          #Ca
yds[5] = 2          #Ti
#########################
yds[0+6] = 3          #Na
yds[1+6] = 4.5          #Al
yds[2+6] = 2          #K
yds[3+6] = 1          #V
yds[4+6] = .75          #Cr
yds[5+6] = .9          #Mn
yds[6+6] = 1          #Co
yds[7+6] = .8          #Ni


multipl_dict = {'Mg': yds[0], 'O': yds[1], 'Si': yds[2], 'S': yds[3], 'Ca': yds[4], 'Ti': yds[5], 'Na': yds[0+6], 'Al': yds[1+6], 'K': yds[2+6], 'V': yds[3+6], 'Cr': yds[4+6], 'Mn': yds[5+6], 'Co': yds[6+6], 'Ni': yds[7+6]}
for n in multipl_dict:
    iso_list.append(elem_iso[n])
    multipl_list.append(multipl_dict[n])
yield_modifier = []
for n in range(len(iso_list)):
    isos_now = iso_list[n]
    mult = multipl_list[n]
    mult_min = mult - (mult-1)/2
    mult_z = [mult, mult, mult, mult, mult]
    for i in range(len(Zarr)):
        if (Zarr[i] == 0.0001): mult_z[i] = 1
    Z_mult_zip = list(zip(Zarr, mult_z))
    new_list = [[iso, M, Zmult[0], 'multiply', Zmult[1]] for iso in isos_now for M in Mlist for Zmult in Z_mult_zip]
    yield_modifier.extend(new_list)
###############################################################################
### runnging the OMEGA ###
if small_timesteps: params2 = {**params2, **small_timesteps_params}
params = {'yield_modifier_list': yield_modifier, 'galaxy': 'milky_way', **params0, **params2}
OM = omega_plus.omega_plus(**params)
OM = OM
OM = OM.inner

#%%####### OTHER PLOTS
row, col = 4, 1   
fig2 = plt.subplots(row, col, figsize=(6, 10), gridspec_kw={'height_ratios': [1.5, 1, 1.25, 0.75]})

age, feh = OM.plot_spectro(yaxis='[Fe/H]', return_x_y=True)
age, feh = np.array(age), np.array(feh)

x3, y3 = age/1e9, np.array(OM.m_inflow_t/OM.history.timesteps)
min_inflow = min(y3[(age>0.1e9) & (age<tmax2)])
turnpoint = x3[y3==min_inflow]


### INFLOW RATE ###
ax = plt.subplot(row, col, 1)
ax.plot(0,0, color='r', zorder=0, linewidth=5, label="inflow rate, high-Mg")
ax.plot(0,0, color='lightgrey', zorder=0, linewidth=5, label="inflow rate, merger")
ax.plot(np.array(OM.history.age[1:])/1e9, OM.m_inflow_t/OM.history.timesteps, color='k', zorder=0, linewidth=5, label="inflow rate, low-Mg")
ax.plot(x3[x3<=turnpoint], y3[x3<=turnpoint], c='r', linewidth=2)
ax.plot(x3[x3>turnpoint], y3[x3>turnpoint], c='w', linewidth=2)
ax.plot(x3[x3>(tmax2/1e9)], y3[x3>(tmax2/1e9)], c='k', linewidth=3)
ax.plot(np.array(OM.history.age[1:])/1e9, OM.m_outflow_t/OM.history.timesteps, color='blue', linewidth=4, label="outflow rate")
ax.plot([13.9,13.9], [0.6,1.6], linewidth=6, color='k', alpha=0.4)
ax.set_xticks(np.arange(0, 14.1, 2))
ax.set_xticks(np.arange(0, 14.1, .5), minor="True")
ax.set_yticks(np.arange(0, 30, 5))
ax.set_yticks(np.arange(0, 30, 1), minor="True")
ax.set_xlim(-.5, 14)
ax.set_ylim(-1, 24.5)
ax.set_ylabel(r'Mass transfer [M$_{\odot}$/yr]', size=16)
ax.tick_params(which='major', direction='in', length=10, labelsize=14, left=True, right=True, bottom=True, top=True, labelbottom=False)
ax.tick_params(which='minor', direction='in', length=8, labelsize=14, left=True, right=True, bottom=True, top=True, labelbottom=False)
ax.grid(alpha=.3)
ax.legend(fontsize=14)


### SFR ###
ax = plt.subplot(row, col, 2)
ax.plot(np.array(OM.history.age)/1e9, OM.history.sfr_abs, c='k', linewidth=2)
ax.plot([13.9,13.9], [0.65,3.0], linewidth=6, color='k', alpha=0.4)
ax.set_xticks(np.arange(0, 14.1, 2))
ax.set_xticks(np.arange(0, 14.1, .5), minor="True")
ax.set_yticks(np.arange(0, 30, 2))
ax.set_yticks(np.arange(0, 30, 1), minor="True")
ax.set_ylabel(r'SFR [M$_\odot$/yr]', size=16)
ax.set_xlim(-.5, 14)
ax.set_ylim(-.4, 7.9)
ax.tick_params(which='major', direction='in', length=10, labelsize=14, left=True, right=True, bottom=True, top=True, labelbottom=False)
ax.tick_params(which='minor', direction='in', length=8, labelsize=14, left=True, right=True, bottom=True, top=True, labelbottom=False)
ax.grid(alpha=.3)

### SN RATE ###
ax = plt.subplot(row, col, 3)
ax.plot(np.array(OM.history.age)[1:]/1e9, np.array(OM.sn1a_numbers/OM.history.timesteps)*1000, color='b', label='SN Ia [1/10$^{3}$]', linewidth=2)
ax.plot(np.array(OM.history.age)[1:]/1e9, np.array(OM.sn2_numbers/OM.history.timesteps)*100, color='red', label='SN II [1/10$^{2}$]', linewidth=2)
ax.plot([13.9,13.9], [1,3], linewidth=6, color='red', alpha=0.4)
ax.plot([13.9,13.9], [2,6], linewidth=6, color='b', alpha=0.4)
ax.tick_params(which='major', direction='in', length=10, labelsize=14, left=True, right=True, bottom=True, top=True, labelbottom=False)
ax.tick_params(which='minor', direction='in', length=8, labelsize=14, left=True, right=True, bottom=True, top=True, labelbottom=False)
ax.set_ylabel(r'SN rate [yr$^{-1}$]', size=16)
ax.set_xticks(np.arange(0, 14.1, 2))
ax.set_xticks(np.arange(0, 14.1, .5), minor="True")
ax.set_yticks(np.arange(0, 30, 5))
ax.set_yticks(np.arange(0, 30, 1), minor="True")
ax.set_xlim(-.5, 14)
ax.set_ylim(-.5, 18.9)
ax.grid(alpha=.3)
ax.legend(fontsize=14)

### GALACTIC MASSES: GAS & STAR ###
ax = plt.subplot(row, col, 4)
m_gas = np.zeros(OM.nb_timesteps+1)
for i_t in range(OM.nb_timesteps+1):
    m_gas[i_t] = sum(OM.ymgal[i_t])
ax.plot(np.array(OM.history.age)/1e9, m_gas/1e10, color='b', label=r'M$_{\rm gas}$', linewidth=2)
ax.plot([13.9,13.9], [3.6/10,12.6/10], linewidth=6, color='b', alpha=0.4)
ax.tick_params(which='major', direction='in', length=10, labelsize=14, left=True, right=True, bottom=True, top=True, labelbottom=False)
ax.tick_params(which='minor', direction='in', length=8, labelsize=14, left=True, right=True, bottom=True, top=True, labelbottom=False)

ax = plt.subplot(row, col, 4)
m_star_lost = np.zeros(OM.nb_timesteps)
m_star = np.zeros(OM.nb_timesteps)
for i_t in range(OM.nb_timesteps):
    m_star_lost[i_t] = np.sum(OM.mdot[:i_t])
    m_star[i_t] = np.sum(OM.history.m_locked[:i_t])-(m_star_lost[i_t])
y = m_star    
ax.plot(np.array(OM.history.age)[1:]/1e9, np.array(y)/1e10, color='red', label=r'M$_{\rm \ast}$', linewidth=2)
ax.plot([13.9,13.9], [3, 4], linewidth=6, color='red', alpha=0.4)
ax.tick_params(direction='in', length=10, left=True, right=True, bottom=True, top=True, labelbottom=True, labelsize=14)
ax.set_xlabel('Galactic age [Gyr]', size=16)
ax.set_ylabel(r'M [$10^{10}$ M$_{\odot}$]', size=16)
ax.set_xticks(np.arange(0, 14.1, 2))
ax.set_xticks(np.arange(0, 14.1, .5), minor="True")
ax.set_yticks(np.arange(0, 14.1, 2))
ax.set_yticks(np.arange(0, 14.1, .5), minor="True")
ax.set_xlim(-.5, 14)
ax.set_ylim(-.6, 4.6)
ax.grid(alpha=.3)
ax.legend(fontsize=14)

plt.tight_layout()
plt.subplots_adjust(wspace=.15, hspace=0) 
plt.savefig('present_values-colored.pdf', format='pdf')
plt.savefig('present_values-colored.png', format='png') 
plt.show()


==> figs/temp_noyield.py <==
import time, datetime
from matplotlib import pyplot as plt
import numpy as np
import pandas as pd
from JINAPyCEE import omega_plus
from NuPyCEE import omega
import plot_funcs as pltfn
import calling_omega_ELEMS as com
from lmfit import Minimizer, Parameters, create_params, report_fit
#%%
# elem, idx = 'O', 3
# elem, idx = 'Si', 4
# elem, idx = 'S', 5
# elem, idx = 'Ca', 6
# elem, idx = 'Ti', 7
# elem, idx = 'Na', 8
# elem, idx = 'Al', 9
# elem, idx = 'K', 10
# elem, idx = 'V', 11
elem, idx = 'Cr', 12 
calibs = {'Mg':  0.0536992,
          'O':  -0.02847953,
          'Si':  0.00378411,
          'S':  -0.05703694,
          'Ca':  0.06720369, 
          'Ti':  0.17280599,
          'Na':  0.3719753,
          'Al':  0.0965526,
          'K':   0.07025604,
          'V':  -0.03564055,
          'Cr':  0.02016748}
calib = calibs[elem]

R_min, R_max = 3, 15
dtime2 = 100e6 # for testing: 100e6; for real results: 70e6
solar_age = 4.6e9
m = solar_age/dtime2
m = -1* (int(np.round(m))+1)
# --- input parameters --- #######################################################################################
elems = ['[Mg/Fe]', '[O/Fe]', '[Si/Fe]', '[S/Fe]', '[Ca/Fe]', '[Ti/Fe]']    # spectroscopic notations to plot
nrows, ncols = 3, 2   # number of rows and columns in the subplots
##################################################################################################################
#%% Calling the fitting algorithm
start = time.time()
xmin, xmax = -1.4, .65
ymin, ymax = -.42, .7

res_eta, res_ratio, res_tauup, res_tmax2, res_t1, res_t2, res_mg = np.loadtxt('./result_txts/GLOBAL/results_final.txt', delimiter='\t', skiprows=1)

x_data1, y_data1 = np.loadtxt(f'./observation/fe_h_vs_{elem}_fe_higha.txt', unpack=True, usecols=(0, 1), skiprows=1)     #   binned MWM obs - HIGH-a
x_data2, y_data2 = np.loadtxt(f'./observation/fe_h_vs_{elem}_fe_lowa.txt', unpack=True, usecols=(0, 1), skiprows=1)      #   binned MWM obs - LOW-a
y_data1, y_data2 = y_data1 - (calib), y_data2 - (calib) #dont forget the calibrations !!! may change in the final

# define objective function: returns the array to be minimized
def fcn2min(params, x_data1, y_data1, x_data2, y_data2, idx):
    """Model a function and subtract data."""
    eta = params['eta']
    ratio = params['ratio']
    tauup = params['tauup']
    tmax2 = params['tmax2']
    t1 = params['t1']
    t2 = params['t2']
    mg, o, si, s, ca, ti, na, al, k, v, cr, mn, co, ni = params['mg'], params['o'], params['si'], params['s'], params['ca'], params['ti'], params['na'], params['al'], params['k'], params['v'], params['cr'], params['mn'], params['co'], params['ni']
    paramlist, n_step = [eta, ratio, tauup, tmax2, t1, t2, mg, o, si, s, ca, ti, na, al, k, v, cr, mn, co, ni], 4
    res = com.calling_omega(paramlist, logsteps=n_step, elem=elem)
    ###############################################################################
    x_om, y_om = np.array(res[1])[0], np.array(res[idx])[0] 
    x_om, y_om = x_om[x_om>-1.5], y_om[x_om>-1.5]                                                                       #   omega output

    #%%
    # cutting omega curve into 3 slices       turn_index_1 = ?
    #array to cut into slices:
    x, y = x_om, y_om
    turn_index_1 = 1
    for i in range(len(x)):
        if x[i] < x[i+1]:
            turn_index_1 = turn_index_1 + 1
        else:
            break
    x_om1, y_om1 = x[:turn_index_1], y[:turn_index_1]
    x_om1, y_om1 = x_om1[(x_om1 > min(x_data1)) & (x_om1 < max(x_data1))], y_om1[(x_om1 > min(x_data1)) & (x_om1 < max(x_data1))]
    new_x1 = np.linspace(x_om1[0], x_om1[-1], num=15, endpoint=True)
    y_om1 = np.interp(new_x1, x_om1, y_om1)
    x_om1 = new_x1
    x, y = x[turn_index_1:], y[turn_index_1:]

    turn_index_1 = 1
    for i in range(len(x)):
        if x[i] > x[i+1]:
            turn_index_1 = turn_index_1 + 1
        else:
            break
    x_om2, y_om2 = x[:turn_index_1], y[:turn_index_1]
    x_om2, y_om2 = x_om2[(x_om2 > min(x_data2)) & (x_om2 < max(x_data2))], y_om2[(x_om2 > min(x_data2)) & (x_om2 < max(x_data2))]
    new_x2 = np.linspace(x_om2[0], x_om2[-1], num=1, endpoint=True)
    idx = np.argsort(x_om2)
    x_om2, y_om2 = x_om2[idx], y_om2[idx]
    y_om2 = np.interp(new_x2, x_om2, y_om2)
    x_om2 = new_x2
    x_om3, y_om3 = x[turn_index_1:], y[turn_index_1:]   
    x_om3, y_om3 = x_om3[(x_om3 > min(x_data2)) & (x_om3 < max(x_data2))], y_om3[(x_om3 > min(x_data2)) & (x_om3 < max(x_data2))]
    new_x3 = np.linspace(x_om3[0], x_om3[-1], num=120, endpoint=True)
    y_om3 = np.interp(new_x3, x_om3, y_om3)
    x_om3 = new_x3
    # interpolation over the omega curve, but high-a and low-a seqs are separated
    new_x1, new_x3 = np.linspace(x_om1[0], x_om1[-1], num=15, endpoint=True), np.linspace(x_om3[0], x_om3[-1], num=120, endpoint=True)
    new_data1, new_data3 = np.interp(new_x1, x_data1, y_data1), np.interp(new_x3, x_data2, y_data2)
    
    new_data2 = np.interp(x_om2, x_data2, y_data2)
    x2_obs, y2_obs = x_om2[(x_om2 > min(x_data2)) & (x_om2 < max(x_data2))], new_data2[(x_om2 > min(x_data2)) & (x_om2 < max(x_data2))]

    x1_obs, y1_obs = new_x1[(new_x1 > min(x_data1)) & (new_x1 < max(x_data1))], new_data1[(new_x1 > min(x_data1)) & (new_x1 < max(x_data1))]
    x3_obs, y3_obs = new_x3[(new_x3 > min(x_data2)) & (new_x3 < max(x_data2))], new_data3[(new_x3 > min(x_data2)) & (new_x3 < max(x_data2))]

    new_model1, new_model3 = np.interp(new_x1, x_om1, y_om1), np.interp(new_x3, x_om3, y_om3)
    x1_mod, y1_mod = new_x1[(new_x1 > min(x_data1)) & (new_x1 < max(x_data1))], new_model1[(new_x1 > min(x_data1)) & (new_x1 < max(x_data1))]
    x3_mod, y3_mod = new_x3[(new_x3 > min(x_data2)) & (new_x3 < max(x_data2))], new_model3[(new_x3 > min(x_data2)) & (new_x3 < max(x_data2))]
    x2_mod, y2_mod = x_om2, y_om2
    
    
    x_obs_temp, y_obs_temp = np.append(x1_obs, x2_obs), np.append(y1_obs, y2_obs)
    x_mod_temp, y_mod_temp = np.append(x1_mod, x2_mod), np.append(y1_mod, y2_mod)
    
    x_obs, y_obs = np.append(x_obs_temp, x3_obs), np.append(y_obs_temp, y3_obs)
    x_mod, y_mod = np.append(x_mod_temp, x3_mod), np.append(y_mod_temp, y3_mod)
    
    model, data = y_mod, y_obs
    return model - data


# create a set of Parameters
params = Parameters()
params.add( 'eta',  value=res_eta,          min=0.5,     max=1.5,    vary=False)
params.add('ratio', value=res_ratio,        min=7.45,    max=9,      vary=False)
params.add('tauup', value=res_tauup,        min=.40e9,   max=.55e9,  vary=False)
params.add('tmax2', value=res_tmax2,        min=3e9,     max=4.75e9, vary=False) 
params.add('t1',    value=res_t1,           min=.15e9,   max=.50e9,  vary=False) 
params.add('t2',    value=res_t2,           min=2.2e9,   max=4.0e9,  vary=False)
params.add('mg',    value=1,           min=1,    max=3.62,   vary=False)
params.add('o',     value=1,       min=1,       max=4.5,    vary=False)
params.add('si',    value=1,       min=0.9,     max=1.5,    vary=False)
params.add('s',     value=1,       min=.5,      max=2.62,   vary=False)
params.add('ca',    value=1,       min=.5,      max=3.62,   vary=False)
params.add('ti',    value=1,       min=0.5,     max=3.62,   vary=False)
params.add('na',    value=1,       min=.5,      max=3.62,   vary=False)
params.add('al',    value=1,       min=2,       max=10.62,  vary=False)
params.add('k',     value=1,       min=.5,      max=6.62,   vary=False)
params.add('v',     value=1,       min=.2,      max=2.62,   vary=False)
params.add('cr',    value=1,          min=.1,    max=3.62,   vary=False)
params.add('mn',    value=1,          min=.5,    max=3.62,   vary=False)
params.add('co',    value=1,          min=.5,    max=3.62,   vary=False)
params.add('ni',    value=1,          min=.5,    max=3.62,   vary=False)

# do fit, here with the default leastsq algorithm
minner = Minimizer(fcn2min, params, fcn_args=(x_data1, y_data1, x_data2, y_data2, idx), max_nfev=1)
result = minner.minimize()

# write error report
report_fit(result)


#%% Plotting the final result, with more timesteps = 90
df_apo = pd.read_csv(f'./data/mwmdata-Hcut_newCalib.csv')          #_{R_min}R{R_max}.csv')
params1 = [result.params['eta']*1, result.params['ratio']*1, result.params['tauup']*1, result.params['tmax2']*1, result.params['t1']*1, result.params['t2']*1, result.params['mg']*1, result.params['o']*1, result.params['si']*1, result.params['s']*1, result.params['ca']*1, result.params['ti']*1, result.params['na']*1, result.params['al']*1, result.params['k']*1, result.params['v']*1, result.params['cr']*1, result.params['mn']*1, result.params['co']*1, result.params['ni']*1]
n_step = 90
OM = com.calling_omega(params1, logsteps=n_step, elem=elem, iniZ=0.0001)[0]
# plotting the different elements
'''
#%%
fig, axs = plt.subplots(nrows, ncols, figsize=(ncols*6, nrows*4), sharex=True, sharey=True)
plt.subplots_adjust(wspace=0, hspace=0)
axs[0][0].text(0, .5, f'x{(result.params["mg"]*1):.2f}', fontsize=14)
axs[0][0].text(-2, -0.1, f'$N={len(df_apo)}$', fontsize=14)
axs[0][0].text(-2, -0.2, f'${R_min}~kpc~<~R~<~{R_max}~kpc$', fontsize=14)
axs[0][1].text(0, .5, f'x{(result.params["o"]*1):.2f}', fontsize=14)
axs[1][0].text(0, .5, f'x{(result.params["si"]*1):.2f}', fontsize=14)
axs[1][1].text(0, .5, f'x{(result.params["s"]*1):.2f}', fontsize=14)
axs[2][0].text(0, .5, f'x{(result.params["ca"]*1):.2f}', fontsize=14)
axs[2][1].text(0, .5, f'x{(result.params["ti"]*1):.2f}', fontsize=14)
plot_count = 0
for plot_in_row in range(nrows):
    for plot_in_col in range(ncols):
        pltfn.plot_omega_and_obs('[Fe/H]', elems[plot_count], axs, plot_in_row, plot_in_col, OM, df_apo, output_values=False)
        axs[plot_in_row][plot_in_col].axvline(x=0, ymin=-1, ymax=1, linewidth=1, linestyle=(0, (8, 6)), color='k')
        age, feh = OM.plot_spectro(yaxis='[Fe/H]', return_x_y=True)
        age0, x = OM.plot_spectro(xaxis='[Fe/H]', yaxis=elems[plot_count], return_x_y=True)
        x = x[1:]
        age, feh, x = np.array(age), np.array(feh), np.array(x)
        axs[plot_in_row][plot_in_col].scatter(feh[m], x[m], c='w', s=300, zorder=4, marker='*')
        axs[plot_in_row][plot_in_col].scatter(feh[m], x[m], c='blue', s=100, zorder=5, marker='*') 
        axs[plot_in_row][plot_in_col].text(-2.2, .5, f'Solar birth: ({feh[m]:.3f};, {x[m]:.3f})', fontsize=14)
        
        x1, y1 = feh, x
        x2, y2 = age/1e9, x
        x3, y3 = age/1e9, np.array(OM.m_inflow_t/OM.history.timesteps)
        min_inflow = min(y3[(age>0.1e9) & (age<params1[3])])
        turnpoint = params1[3]/1e9 - 2.5*params1[2]/1e9     #x3[y3==min_inflow]
        
        axs[plot_in_row][plot_in_col].plot(x1[x3<=turnpoint], y1[x3<=turnpoint], marker='o', linewidth=0, c='r', label=r'high-$\alpha$', zorder=3, markersize=4)
        axs[plot_in_row][plot_in_col].plot(x1[x3>turnpoint], y1[x3>turnpoint], marker='o', linewidth=0, c='lightblue', label='merger phase', zorder=3, markersize=4)
        axs[plot_in_row][plot_in_col].plot(x1[x3>(params1[3]/1e9)], y1[x3>(params1[3]/1e9)], marker='o', linewidth=0, c='k', label=r'low-$\alpha$', zorder=3, markersize=4)
        plot_count += 1
        
plt.legend(loc=(0.1, 0.48), fontsize=16)
plt.tight_layout()
plt.subplots_adjust(wspace=0, hspace=0)


print(params1)
end = time.time()
'''
###############################################################################
#%%
fig, axs = plt.subplots(1, 2, figsize=(12, 5))

ax = axs[0]
ax.hist2d(df_apo['m_h_atm'], - df_apo['m_h_atm'] + df_apo['mg_h'] - 0.0536992, range=[[-2.5, .5],[-.65, .6]], cmin=2, bins=(200, 200), alpha=.8)
ax.axvline(x=0, ymin=-1, ymax=1, linewidth=1, linestyle=(0, (8, 6)), color='k')
ax.axhline(y=0, xmin=-1, xmax=1, linewidth=1, linestyle=(0, (8, 6)), color='k')
age, feh = OM.plot_spectro(yaxis='[Fe/H]', return_x_y=True)
age0, x = OM.plot_spectro(xaxis='[Fe/H]', yaxis='[Mg/Fe]', return_x_y=True)
x = x[1:]
age, feh, x = np.array(age), np.array(feh), np.array(x)
ax.plot(feh, x, 'k.')

ax = axs[1]
ax.hist2d(df_apo['m_h_atm'], - df_apo['m_h_atm'] + df_apo['o_h'] + 0.02847953, range=[[-2.5, .5],[-.65, .6]], cmin=2, bins=(200, 200), alpha=.8)
ax.axvline(x=0, ymin=-1, ymax=1, linewidth=1, linestyle=(0, (8, 6)), color='k')
ax.axhline(y=0, xmin=-1, xmax=1, linewidth=1, linestyle=(0, (8, 6)), color='k')
age, feh = OM.plot_spectro(yaxis='[Fe/H]', return_x_y=True)
age0, x = OM.plot_spectro(xaxis='[Fe/H]', yaxis='[O/Fe]', return_x_y=True)
x = x[1:]
age, feh, x = np.array(age), np.array(feh), np.array(x)
ax.plot(feh, x, 'k.')


plt.tight_layout()
plt.subplots_adjust(wspace=0, hspace=0)
figname = f'temp_alpha-noyield.png'
plt.savefig(figname, format='png')
plt.show()
plt.clf()
plt.close()
